Node-wise Hardware Trojan Detection Based on Graph Learning

In the fourth industrial revolution, securing the protection of the supply chain has become an ever-growing concern. One such cyber threat is a hardware Trojan (HT), a malicious modification to an IC. HTs are often identified in the hardware manufacturing process, but should be removed earlier, when the design is being specified. Machine learning-based HT detection in gate-level netlists is an efficient approach to identify HTs at the early stage. However, feature-based modeling has limitations in discovering an appropriate set of HT features. We thus propose NHTD-GL in this paper, a novel node-wise HT detection method based on graph learning (GL). Given the formal analysis of HT features obtained from domain knowledge, NHTD-GL bridges the gap between graph representation learning and feature-based HT detection. The experimental results demonstrate that NHTD-GL achieves 0.998 detection accuracy and outperforms state-of-the-art node-wise HT detection methods. NHTD-GL extracts HT features without heuristic feature engineering.

==> fig/plot-hasegawa/plot-rg.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "# import seaborn as sns\n",
    "\n",
    "%matplotlib inline\n",
    "\n",
    "plt.rcParams['font.size'] = 20\n",
    "plt.rcParams['font.family']= 'sans-serif'\n",
    "plt.rcParams['font.sans-serif'] = ['Arial']\n",
    "\n",
    "cm = plt.get_cmap('tab10')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "train_stat_df = pd.read_csv('./stat-rg-train.csv')\n",
    "test_stat_df = pd.read_csv('./stat-rg-test.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# PARAMS\n",
    "_step = 0.01\n",
    "_plot_max = 0.1\n",
    "_max_count = 30"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "_bins = np.arange(0, 1.0, step=_step, dtype=np.float64)\n",
    "\n",
    "train_hist_counts, train_hist_bins = np.histogram(train_stat_df['ratio'], bins=_bins)\n",
    "test_hist_counts, test_hist_bins = np.histogram(test_stat_df['ratio'], bins=_bins)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "train_hist_data = dict()\n",
    "test_hist_data = dict()\n",
    "MAX = _plot_max\n",
    "\n",
    "for i, (_count, _bin) in enumerate(zip(train_hist_counts, train_hist_bins)):\n",
    "    if i == len(train_hist_bins) - 1:\n",
    "        break\n",
    "    elif _bin >= MAX:\n",
    "        _name = f'>{int(_bin*100)}%'\n",
    "        _value = _count\n",
    "        train_hist_data[_name] = _value\n",
    "        break\n",
    "    else:\n",
    "        # _name = f'[{int(_bin*100)}%, {int(train_hist_bins[i+1]*100)}%)'\n",
    "        _name = f'{int(_bin*100)}%'\n",
    "        _value = _count\n",
    "        train_hist_data[_name] = _value\n",
    "train_hist_series = pd.Series(train_hist_data)\n",
    "\n",
    "for i, (_count, _bin) in enumerate(zip(test_hist_counts, test_hist_bins)):\n",
    "    if i == len(test_hist_bins) - 1:\n",
    "        break\n",
    "    elif _bin >= MAX:\n",
    "        _name = f'>{int(_bin*100)}%'\n",
    "        _value = _count\n",
    "        test_hist_data[_name] = _value\n",
    "        break\n",
    "    else:\n",
    "        # _name = f'[{int(_bin*100)}%, {int(test_hist_bins[i+1]*100)}%)'\n",
    "        _name = f'{int(_bin*100)}%'\n",
    "        _value = _count\n",
    "        test_hist_data[_name] = _value\n",
    "test_hist_series = pd.Series(test_hist_data)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 648x252 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=(9, 3.5), tight_layout=True)\n",
    "\n",
    "ax1 = fig.add_subplot(1, 2, 1)\n",
    "\n",
    "ax1.barh(train_hist_series.index, train_hist_series.values, color=cm(0), height=1.0, label='Training data')\n",
    "ax1.yaxis.tick_right()\n",
    "ax1.set_yticklabels([])\n",
    "ax1.set_xlim([_max_count, 0])\n",
    "ax1.set_title('Training dataset')\n",
    "\n",
    "ax2 = fig.add_subplot(1, 2, 2)\n",
    "\n",
    "ax2.barh(test_hist_series.index, test_hist_series.values, color=cm(1), height=1.0, label='Test data')\n",
    "ax2.tick_params(axis='y', which='major', pad=35)\n",
    "ax2.set_yticks(test_hist_series.index)\n",
    "ax2.set_yticklabels([v if i % 5 == 0 else '' for i, v in enumerate(test_hist_series.index)], ha='center')\n",
    "ax2.set_xlim([0, _max_count])\n",
    "ax2.set_title('Test dataset')\n",
    "\n",
    "# plt.show()\n",
    "plt.savefig('../stat-randam-ht.pdf', bbox_inches='tight', pad_inches=0, backend='pgf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "31f2aee4e71d21fbe5cf8b01ff0e069b9275f58929596ceb00d14d90e3e16cd6"
  },
  "kernelspec": {
   "display_name": "Python 3.8.5 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig/yamashita/plot-grid-search/Visualize_3GNN-40DIM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.size'] = 20\n",
    "plt.rcParams['font.family']= 'sans-serif'\n",
    "plt.rcParams['font.sans-serif'] = ['Arial']\n",
    "plt.rcParams['lines.linewidth'] = 3\n",
    "plt.rcParams['lines.markersize'] = 10\n",
    "\n",
    "PDF_MODE = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>layer</th>\n",
       "      <th>batch</th>\n",
       "      <th>unit</th>\n",
       "      <th>Recall</th>\n",
       "      <th>TNR</th>\n",
       "      <th>ACC</th>\n",
       "      <th>Precision</th>\n",
       "      <th>F1-score</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>16</td>\n",
       "      <td>0.799480</td>\n",
       "      <td>0.999712</td>\n",
       "      <td>0.998074</td>\n",
       "      <td>0.931438</td>\n",
       "      <td>0.842882</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>32</td>\n",
       "      <td>0.800900</td>\n",
       "      <td>0.999669</td>\n",
       "      <td>0.998314</td>\n",
       "      <td>0.972141</td>\n",
       "      <td>0.854507</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>16</td>\n",
       "      <td>0.845183</td>\n",
       "      <td>0.999217</td>\n",
       "      <td>0.997568</td>\n",
       "      <td>0.954148</td>\n",
       "      <td>0.877885</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>32</td>\n",
       "      <td>0.860890</td>\n",
       "      <td>0.999680</td>\n",
       "      <td>0.998635</td>\n",
       "      <td>0.957385</td>\n",
       "      <td>0.890022</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>10</td>\n",
       "      <td>16</td>\n",
       "      <td>0.829434</td>\n",
       "      <td>0.999180</td>\n",
       "      <td>0.997899</td>\n",
       "      <td>0.882074</td>\n",
       "      <td>0.833008</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>20</td>\n",
       "      <td>32</td>\n",
       "      <td>0.841144</td>\n",
       "      <td>0.999273</td>\n",
       "      <td>0.997629</td>\n",
       "      <td>0.927848</td>\n",
       "      <td>0.866314</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>25</td>\n",
       "      <td>16</td>\n",
       "      <td>0.821233</td>\n",
       "      <td>0.997981</td>\n",
       "      <td>0.994789</td>\n",
       "      <td>0.941057</td>\n",
       "      <td>0.848932</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>81</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>25</td>\n",
       "      <td>32</td>\n",
       "      <td>0.848451</td>\n",
       "      <td>0.997922</td>\n",
       "      <td>0.996828</td>\n",
       "      <td>0.876154</td>\n",
       "      <td>0.844692</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>82</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>30</td>\n",
       "      <td>16</td>\n",
       "      <td>0.849581</td>\n",
       "      <td>0.998235</td>\n",
       "      <td>0.996838</td>\n",
       "      <td>0.917537</td>\n",
       "      <td>0.863729</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>30</td>\n",
       "      <td>32</td>\n",
       "      <td>0.858604</td>\n",
       "      <td>0.998088</td>\n",
       "      <td>0.996598</td>\n",
       "      <td>0.866083</td>\n",
       "      <td>0.843177</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>84 rows × 9 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "   model  layer  batch  unit    Recall       TNR       ACC  Precision  \\\n",
       "0    gat      2      1    16  0.799480  0.999712  0.998074   0.931438   \n",
       "1    gat      2      1    32  0.800900  0.999669  0.998314   0.972141   \n",
       "2    gat      2      5    16  0.845183  0.999217  0.997568   0.954148   \n",
       "3    gat      2      5    32  0.860890  0.999680  0.998635   0.957385   \n",
       "4    gat      2     10    16  0.829434  0.999180  0.997899   0.882074   \n",
       "..   ...    ...    ...   ...       ...       ...       ...        ...   \n",
       "79  mpnn      3     20    32  0.841144  0.999273  0.997629   0.927848   \n",
       "80  mpnn      3     25    16  0.821233  0.997981  0.994789   0.941057   \n",
       "81  mpnn      3     25    32  0.848451  0.997922  0.996828   0.876154   \n",
       "82  mpnn      3     30    16  0.849581  0.998235  0.996838   0.917537   \n",
       "83  mpnn      3     30    32  0.858604  0.998088  0.996598   0.866083   \n",
       "\n",
       "    F1-score  \n",
       "0   0.842882  \n",
       "1   0.854507  \n",
       "2   0.877885  \n",
       "3   0.890022  \n",
       "4   0.833008  \n",
       "..       ...  \n",
       "79  0.866314  \n",
       "80  0.848932  \n",
       "81  0.844692  \n",
       "82  0.863729  \n",
       "83  0.843177  \n",
       "\n",
       "[84 rows x 9 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# all_df = pd.read_csv('./csv/compare-40-46/3GNN_40DIM.csv', sep=\",\")\n",
    "all_df = pd.read_csv('./csv/3GNN_40DIM.csv', sep=\",\")\n",
    "all_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "color = {\n",
    "    'blue':'#1f77b4',\n",
    "    'orange':'#ff7f0e',\n",
    "    'green':'#2ca02c',\n",
    "    'red':'#d62728'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "BestParam = {\n",
    "    'gat':{\n",
    "        'layer':3,\n",
    "        'unit':32,\n",
    "        'batch':5,\n",
    "        'zorder':[1,1,1,4],\n",
    "        'color':'#d62728'\n",
    "    },\n",
    "    'mpnn':{\n",
    "        'layer':3,\n",
    "        'unit':32,\n",
    "        'batch':15,\n",
    "        'zorder':[1,1,1,4],\n",
    "        'color':'#d62728'\n",
    "    },\n",
    "    'gine':{\n",
    "        'layer':2,\n",
    "        'unit':32,\n",
    "        'batch':20,\n",
    "        'zorder':[1,4,1,1],\n",
    "        'color':'#ff7f0e'\n",
    "    }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.array([1,5,10,15,20,25,30])\n",
    "models = ['gat','gine','mpnn']\n",
    "evals = ['Recall','Precision','F1-score']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['font.size'] = 30\n",
    "for model in models:\n",
    "    df = all_df[(all_df['model'] == model)]\n",
    "    for evl in evals:\n",
    "        fig = plt.figure(figsize=(10,8))\n",
    "        ax = fig.add_subplot(1, 1, 1)\n",
    "        \n",
    "        L2_u16 = np.array(df[(df['layer']==2) & (df['unit']==16)][evl])\n",
    "        L2_u32 = np.array(df[(df['layer']==2) & (df['unit']==32)][evl])\n",
    "        L3_u16 = np.array(df[(df['layer']==3) & (df['unit']==16)][evl])\n",
    "        L3_u32 = np.array(df[(df['layer']==3) & (df['unit']==32)][evl])\n",
    "        \n",
    "        if PDF_MODE:\n",
    "            ax.plot(x, L2_u16, label='\\#layer=2, \\#unit=16', marker='o',zorder=BestParam[model]['zorder'][0])\n",
    "            ax.plot(x, L2_u32, label='\\#layer=2, \\#unit=32', marker='o',zorder=BestParam[model]['zorder'][1])\n",
    "            ax.plot(x, L3_u16, label='\\#layer=3, \\#unit=16', marker='o',zorder=BestParam[model]['zorder'][2])\n",
    "            ax.plot(x, L3_u32, label='\\#layer=3, \\#unit=32', marker='o',zorder=BestParam[model]['zorder'][3])\n",
    "        else:\n",
    "            ax.plot(x, L2_u16, label='#layer=2, #unit=16', marker='o',zorder=BestParam[model]['zorder'][0])\n",
    "            ax.plot(x, L2_u32, label='#layer=2, #unit=32', marker='o',zorder=BestParam[model]['zorder'][1])\n",
    "            ax.plot(x, L3_u16, label='#layer=3, #unit=16', marker='o',zorder=BestParam[model]['zorder'][2])\n",
    "            ax.plot(x, L3_u32, label='#layer=3, #unit=32', marker='o',zorder=BestParam[model]['zorder'][3])\n",
    "                \n",
    "        best_x = int(BestParam[model]['batch'])\n",
    "        best_y = float(df[(df['layer']==BestParam[model]['layer']) & (df['unit']==BestParam[model]['unit']) & (df['batch']==BestParam[model]['batch'])][evl])\n",
    "        ax.scatter(best_x, best_y, s=400, c=BestParam[model]['color'])\n",
    "        \n",
    "        if (model=='gat' and evl=='Recall'):\n",
    "            ax.legend(fontsize=30)\n",
    "        # ax.set_xlabel(\"batch\",fontsize=35)\n",
    "        ax.set_xlabel(\"The number of mini-batches\",fontsize=35)\n",
    "        ax.set_ylabel(evl,fontsize=35)\n",
    "        plt.xticks(x)\n",
    "        ax.set_ylim(0.0, 1.0)\n",
    "\n",
    "#         plt.show()\n",
    "        if PDF_MODE:\n",
    "            plt.savefig(f'../baseline/{model}_{evl}.pdf', bbox_inches='tight', pad_inches=0, backend='pgf')\n",
    "        else:\n",
    "            plt.savefig(f\"./figs/40DIM/{model}_{evl}.png\")\n",
    "        plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 見た目検証用\n",
    "plt.rcParams['font.size'] = 30\n",
    "fig = plt.figure(figsize=(10,7))\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "\n",
    "df = all_df[(all_df['model'] == 'gat')]\n",
    "evl = 'Recall'\n",
    "L2_u16 = np.array(df[(df['layer']==2) & (df['unit']==16)][evl])\n",
    "L2_u32 = np.array(df[(df['layer']==2) & (df['unit']==32)][evl])\n",
    "L3_u16 = np.array(df[(df['layer']==3) & (df['unit']==16)][evl])\n",
    "L3_u32 = np.array(df[(df['layer']==3) & (df['unit']==32)][evl])\n",
    "ax.plot(x, L2_u16, label='#layer=2, #unit=16', marker='o')\n",
    "ax.plot(x, L2_u32, label='#layer=2, #unit=32', marker='o')\n",
    "ax.plot(x, L3_u16, label='#layer=3, #unit=16', marker='o')\n",
    "ax.plot(x, L3_u32, label='#layer=3, #unit=32', marker='o')\n",
    "\n",
    "ax.legend(fontsize=25)\n",
    "ax.set_xlabel(\"batch\")\n",
    "ax.set_ylabel(evl)\n",
    "plt.xticks(x)\n",
    "# ax.set_ylim(0.5, 0.9)\n",
    "\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "BestParam = {\n",
    "    'gat':{\n",
    "        'layer':3,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[1,1,4,1],\n",
    "        'color':'green'\n",
    "    },\n",
    "    'mpnn':{\n",
    "        'layer':2,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[4,1,1,1],\n",
    "        'color':'orange'\n",
    "    },\n",
    "    'gine':{\n",
    "        'layer':2,\n",
    "        'unit':32,\n",
    "        'batch':30,\n",
    "        'zorder':[1,4,1,1],\n",
    "        'color':'blue'\n",
    "    }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "color = {\n",
    "    'blue':'#1f77b4',\n",
    "    'orange':'#ff7f0e',\n",
    "    'green':'#2ca02c',\n",
    "    'red':'#d62728'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'#d62728'"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "color['red']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "BestParam = {\n",
    "    'gat':{\n",
    "        'layer':3,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[1,1,4,1],\n",
    "        'color':color['red']\n",
    "    },\n",
    "    'mpnn':{\n",
    "        'layer':2,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[4,1,1,1],\n",
    "        'color':'#1f77b4'\n",
    "    },\n",
    "    'gine':{\n",
    "        'layer':2,\n",
    "        'unit':32,\n",
    "        'batch':30,\n",
    "        'zorder':[1,4,1,1],\n",
    "        'color':'#ff7f0e'\n",
    "    }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'#d62728'"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BestParam['gat']['color']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> fig/yamashita/plot-grid-search/Visualize_3GNN-46DIM.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams['font.size'] = 20\n",
    "plt.rcParams['font.family']= 'sans-serif'\n",
    "plt.rcParams['font.sans-serif'] = ['Arial']\n",
    "plt.rcParams['lines.linewidth'] = 3\n",
    "plt.rcParams['lines.markersize'] = 10\n",
    "\n",
    "PDF_MODE = True"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>model</th>\n",
       "      <th>layer</th>\n",
       "      <th>batch</th>\n",
       "      <th>unit</th>\n",
       "      <th>Recall</th>\n",
       "      <th>TNR</th>\n",
       "      <th>ACC</th>\n",
       "      <th>Precision</th>\n",
       "      <th>F1-score</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>16</td>\n",
       "      <td>0.866213</td>\n",
       "      <td>0.999441</td>\n",
       "      <td>0.998773</td>\n",
       "      <td>0.949091</td>\n",
       "      <td>0.880553</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>1</td>\n",
       "      <td>32</td>\n",
       "      <td>0.835138</td>\n",
       "      <td>0.999467</td>\n",
       "      <td>0.998777</td>\n",
       "      <td>0.952216</td>\n",
       "      <td>0.854651</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>16</td>\n",
       "      <td>0.875876</td>\n",
       "      <td>0.999670</td>\n",
       "      <td>0.998904</td>\n",
       "      <td>0.945285</td>\n",
       "      <td>0.883977</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>5</td>\n",
       "      <td>32</td>\n",
       "      <td>0.866574</td>\n",
       "      <td>0.998862</td>\n",
       "      <td>0.998238</td>\n",
       "      <td>0.937055</td>\n",
       "      <td>0.867398</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>gat</td>\n",
       "      <td>2</td>\n",
       "      <td>10</td>\n",
       "      <td>16</td>\n",
       "      <td>0.879403</td>\n",
       "      <td>0.998664</td>\n",
       "      <td>0.997010</td>\n",
       "      <td>0.912241</td>\n",
       "      <td>0.875472</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>...</th>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>79</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>20</td>\n",
       "      <td>32</td>\n",
       "      <td>0.759745</td>\n",
       "      <td>0.993210</td>\n",
       "      <td>0.987338</td>\n",
       "      <td>0.694613</td>\n",
       "      <td>0.655673</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>80</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>25</td>\n",
       "      <td>16</td>\n",
       "      <td>0.632295</td>\n",
       "      <td>0.988083</td>\n",
       "      <td>0.985571</td>\n",
       "      <td>0.551363</td>\n",
       "      <td>0.495088</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>81</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>25</td>\n",
       "      <td>32</td>\n",
       "      <td>0.829339</td>\n",
       "      <td>0.996098</td>\n",
       "      <td>0.995140</td>\n",
       "      <td>0.754994</td>\n",
       "      <td>0.763324</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>82</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>30</td>\n",
       "      <td>16</td>\n",
       "      <td>0.752840</td>\n",
       "      <td>0.980188</td>\n",
       "      <td>0.980009</td>\n",
       "      <td>0.509876</td>\n",
       "      <td>0.552556</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>83</th>\n",
       "      <td>mpnn</td>\n",
       "      <td>3</td>\n",
       "      <td>30</td>\n",
       "      <td>32</td>\n",
       "      <td>0.846458</td>\n",
       "      <td>0.993763</td>\n",
       "      <td>0.993422</td>\n",
       "      <td>0.714832</td>\n",
       "      <td>0.727922</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>84 rows × 9 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "   model  layer  batch  unit    Recall       TNR       ACC  Precision  \\\n",
       "0    gat      2      1    16  0.866213  0.999441  0.998773   0.949091   \n",
       "1    gat      2      1    32  0.835138  0.999467  0.998777   0.952216   \n",
       "2    gat      2      5    16  0.875876  0.999670  0.998904   0.945285   \n",
       "3    gat      2      5    32  0.866574  0.998862  0.998238   0.937055   \n",
       "4    gat      2     10    16  0.879403  0.998664  0.997010   0.912241   \n",
       "..   ...    ...    ...   ...       ...       ...       ...        ...   \n",
       "79  mpnn      3     20    32  0.759745  0.993210  0.987338   0.694613   \n",
       "80  mpnn      3     25    16  0.632295  0.988083  0.985571   0.551363   \n",
       "81  mpnn      3     25    32  0.829339  0.996098  0.995140   0.754994   \n",
       "82  mpnn      3     30    16  0.752840  0.980188  0.980009   0.509876   \n",
       "83  mpnn      3     30    32  0.846458  0.993763  0.993422   0.714832   \n",
       "\n",
       "    F1-score  \n",
       "0   0.880553  \n",
       "1   0.854651  \n",
       "2   0.883977  \n",
       "3   0.867398  \n",
       "4   0.875472  \n",
       "..       ...  \n",
       "79  0.655673  \n",
       "80  0.495088  \n",
       "81  0.763324  \n",
       "82  0.552556  \n",
       "83  0.727922  \n",
       "\n",
       "[84 rows x 9 columns]"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# all_df = pd.read_csv('./csv/compare-40-46/3GNN_46DIM.csv', sep=\",\")\n",
    "all_df = pd.read_csv('./csv/3GNN_46DIM.csv', sep=\",\")\n",
    "all_df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "color = {\n",
    "    'blue':'#1f77b4',\n",
    "    'orange':'#ff7f0e',\n",
    "    'green':'#2ca02c',\n",
    "    'red':'#d62728'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "BestParam = {\n",
    "    'gat':{\n",
    "        'layer':3,\n",
    "        'unit':16,\n",
    "        'batch':20,\n",
    "        'zorder':[1,1,4,1],\n",
    "        'color':'#2ca02c'\n",
    "    },\n",
    "    'mpnn':{\n",
    "        'layer':2,\n",
    "        'unit':32,\n",
    "        'batch':15,\n",
    "        'zorder':[1,4,1,1],\n",
    "        'color':'#ff7f0e'\n",
    "    },\n",
    "    'gine':{\n",
    "        'layer':2,\n",
    "        'unit':16,\n",
    "        'batch':20,\n",
    "        'zorder':[4,1,1,1],\n",
    "        'color':'#1f77b4'\n",
    "    }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.array([1,5,10,15,20,25,30])\n",
    "models = ['gat','gine','mpnn']\n",
    "evals = ['Recall','Precision','F1-score']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 720x576 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.rcParams['font.size'] = 30\n",
    "for model in models:\n",
    "    df = all_df[(all_df['model'] == model)]\n",
    "    for evl in evals:\n",
    "        fig = plt.figure(figsize=(10,8))\n",
    "        ax = fig.add_subplot(1, 1, 1)\n",
    "        \n",
    "        L2_u16 = np.array(df[(df['layer']==2) & (df['unit']==16)][evl])\n",
    "        L2_u32 = np.array(df[(df['layer']==2) & (df['unit']==32)][evl])\n",
    "        L3_u16 = np.array(df[(df['layer']==3) & (df['unit']==16)][evl])\n",
    "        L3_u32 = np.array(df[(df['layer']==3) & (df['unit']==32)][evl])\n",
    "        \n",
    "        if PDF_MODE:\n",
    "            ax.plot(x, L2_u16, label='\\#layer=2, \\#unit=16', marker='o',zorder=BestParam[model]['zorder'][0])\n",
    "            ax.plot(x, L2_u32, label='\\#layer=2, \\#unit=32', marker='o',zorder=BestParam[model]['zorder'][1])\n",
    "            ax.plot(x, L3_u16, label='\\#layer=3, \\#unit=16', marker='o',zorder=BestParam[model]['zorder'][2])\n",
    "            ax.plot(x, L3_u32, label='\\#layer=3, \\#unit=32', marker='o',zorder=BestParam[model]['zorder'][3])\n",
    "        else:\n",
    "            ax.plot(x, L2_u16, label='#layer=2, #unit=16', marker='o',zorder=BestParam[model]['zorder'][0])\n",
    "            ax.plot(x, L2_u32, label='#layer=2, #unit=32', marker='o',zorder=BestParam[model]['zorder'][1])\n",
    "            ax.plot(x, L3_u16, label='#layer=3, #unit=16', marker='o',zorder=BestParam[model]['zorder'][2])\n",
    "            ax.plot(x, L3_u32, label='#layer=3, #unit=32', marker='o',zorder=BestParam[model]['zorder'][3])\n",
    "                \n",
    "        best_x = int(BestParam[model]['batch'])\n",
    "        best_y = float(df[(df['layer']==BestParam[model]['layer']) & (df['unit']==BestParam[model]['unit']) & (df['batch']==BestParam[model]['batch'])][evl])\n",
    "        ax.scatter(best_x, best_y, s=400, c=BestParam[model]['color'])\n",
    "        \n",
    "        if (model=='gat' and evl=='Recall'):\n",
    "            ax.legend(fontsize=30)\n",
    "        # ax.set_xlabel(\"batch\",fontsize=35)\n",
    "        ax.set_xlabel(\"The number of mini-batches\",fontsize=35)\n",
    "        ax.set_ylabel(evl,fontsize=35)\n",
    "        plt.xticks(x)\n",
    "        ax.set_ylim(0.0, 1.0)\n",
    "\n",
    "#         plt.show()\n",
    "        if PDF_MODE:\n",
    "            plt.savefig(f'../proposed/{model}_{evl}.pdf', bbox_inches='tight', pad_inches=0, backend='pgf')\n",
    "        else:\n",
    "            plt.savefig(f\"./figs/46DIM/{model}_{evl}.png\")\n",
    "        plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x504 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# 見た目検証用\n",
    "plt.rcParams['font.size'] = 30\n",
    "fig = plt.figure(figsize=(10,7))\n",
    "ax = fig.add_subplot(1, 1, 1)\n",
    "\n",
    "df = all_df[(all_df['model'] == 'gat')]\n",
    "evl = 'Recall'\n",
    "L2_u16 = np.array(df[(df['layer']==2) & (df['unit']==16)][evl])\n",
    "L2_u32 = np.array(df[(df['layer']==2) & (df['unit']==32)][evl])\n",
    "L3_u16 = np.array(df[(df['layer']==3) & (df['unit']==16)][evl])\n",
    "L3_u32 = np.array(df[(df['layer']==3) & (df['unit']==32)][evl])\n",
    "ax.plot(x, L2_u16, label='#layer=2, #unit=16', marker='o')\n",
    "ax.plot(x, L2_u32, label='#layer=2, #unit=32', marker='o')\n",
    "ax.plot(x, L3_u16, label='#layer=3, #unit=16', marker='o')\n",
    "ax.plot(x, L3_u32, label='#layer=3, #unit=32', marker='o')\n",
    "\n",
    "ax.legend(fontsize=25)\n",
    "ax.set_xlabel(\"batch\")\n",
    "ax.set_ylabel(evl)\n",
    "plt.xticks(x)\n",
    "# ax.set_ylim(0.5, 0.9)\n",
    "\n",
    "plt.show()\n",
    "plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "BestParam = {\n",
    "    'gat':{\n",
    "        'layer':3,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[1,1,4,1],\n",
    "        'color':'green'\n",
    "    },\n",
    "    'mpnn':{\n",
    "        'layer':2,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[4,1,1,1],\n",
    "        'color':'orange'\n",
    "    },\n",
    "    'gine':{\n",
    "        'layer':2,\n",
    "        'unit':32,\n",
    "        'batch':30,\n",
    "        'zorder':[1,4,1,1],\n",
    "        'color':'blue'\n",
    "    }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "color = {\n",
    "    'blue':'#1f77b4',\n",
    "    'orange':'#ff7f0e',\n",
    "    'green':'#2ca02c',\n",
    "    'red':'#d62728'\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'#d62728'"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "color['red']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "BestParam = {\n",
    "    'gat':{\n",
    "        'layer':3,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[1,1,4,1],\n",
    "        'color':color['red']\n",
    "    },\n",
    "    'mpnn':{\n",
    "        'layer':2,\n",
    "        'unit':16,\n",
    "        'batch':30,\n",
    "        'zorder':[4,1,1,1],\n",
    "        'color':'#1f77b4'\n",
    "    },\n",
    "    'gine':{\n",
    "        'layer':2,\n",
    "        'unit':32,\n",
    "        'batch':30,\n",
    "        'zorder':[1,4,1,1],\n",
    "        'color':'#ff7f0e'\n",
    "    }\n",
    "}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'#d62728'"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "BestParam['gat']['color']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

